A practical artificial intelligence framework for legal age estimation using clavicle computed tomography scans

Legal age estimation plays a critical role in forensic and medico-legal contexts, where decisions must be supported by accurate, robust, and reproducible methods with explicit uncertainty quantification. While prior artificial intelligence (AI)-based approaches have primarily focused on hand radiographs or dental imaging, clavicle computed tomography (CT) scans remain underexplored despite their documented effectiveness for legal age estimation. In this work, we present an interpretable, multi-stage pipeline for legal age estimation from clavicle CT scans. The proposed framework combines (i) a feature-based connected-component method for automatic clavicle detection that requires minimal manual annotation, (ii) an Integrated Gradients-guided slice selection strategy used to construct the input data for a multi-slice convolutional neural network that estimates legal age, and (iii) conformal prediction intervals to support uncertainty-aware decisions in accordance with established international protocols. The pipeline is evaluated on 1,158 full-body post-mortem CT scans from a public forensic dataset (the New Mexico Decedent Image Database). The final model achieves state-of-the-art performance with a mean absolute error (MAE) of 1.55 $\pm$ 0.16 years on a held-out test set, outperforming both human experts (MAE of approximately 1.90 years) and previous methods (MAEs above 1.75 years in our same dataset). Furthermore, conformal prediction enables configurable coverage levels aligned with forensic requirements. Attribution maps indicate that the model focuses on anatomically relevant regions of the medial clavicular epiphysis. The proposed method, which is currently being added as part of the Skeleton-ID software (https://skeleton-id.com/skeleton-id/), is intended as a decision-support component within multi-factorial forensic workflows.

==> anc/test_cases.txt <==
case-137919
case-154297
case-131326
case-132828
case-118253
case-135066
case-107847
case-124913
case-159835
case-163616
case-106168
case-104790
case-179695
case-195926
case-130077
case-106717
case-156048
case-143175
case-181703
case-137355
case-123990
case-126851
case-163436
case-199761
case-134648
case-191427
case-182996
case-193086
case-198522
case-154205
case-177981
case-131892
case-122352
case-185206
case-108962
case-107473
case-151637
case-152765
case-176154
case-107434
case-125865
case-184456
case-167077
case-153063
case-135345
case-126987
case-198326
case-179433
case-187733
case-157491
case-143117
case-189100
case-182773
case-175738
case-111854
case-178395
case-106561
case-199912
case-184405
case-199660
case-145973
case-107813
case-173328
case-176427
case-158222
case-135639
case-110824
case-119356
case-149169
case-134922
case-173180
case-123096
case-187096
case-159033
case-184898
case-194362
case-197791
case-103438
case-132537
case-198444
case-135372
case-127461
case-103466
case-116070
case-137006
case-186244
case-145703
case-120144
case-149577
case-173436
case-132391
case-154000
case-117109
case-122636
case-158664
case-159900
case-152651
case-106754
case-125296
case-180956
case-185129
case-110905
case-178182
case-185886
case-187913
case-180313
case-140141
case-144847
case-126115
case-115034
case-167178
case-135673
case-160047
case-128490
case-131685
case-132592
case-157186
case-109837
case-197095
case-156272
case-128761
case-149043
case-187288
case-167851
case-120806
case-119590
case-170625
case-144253
case-111215
case-197062
case-176871
case-171757
case-168635
case-121990
case-160887
case-194815
case-167852
case-193343
case-109347
case-170457
case-146378
case-108168
case-188997
case-190637
case-142622
case-142867
case-165081
case-108177
case-119813
case-155915
case-148115
case-153281
case-176943
case-144675
case-133652
case-179994
case-133228
case-176034
case-140658
case-101496
case-181832
case-184787
case-186342
case-190827
case-133203
case-153202
case-176980
case-104587
case-161459
case-177047
case-121289
case-127790
case-115545
case-115132
case-176505
case-110959
case-136279
case-147560
case-124851
case-180130
case-150985
case-155598
case-113975
case-129191
case-107223
case-105066
case-134987
case-186199
case-192097
case-182234
case-177396
case-129278
case-113738
case-138684
case-116801
case-190756
case-146730
case-146357
case-134336
case-165634
case-138784
case-139408
case-176913
case-185974
case-129086
case-138513
case-128461
case-184829
case-170511
case-150815
case-104730
case-148183
case-154906
case-171089
case-188458
case-146536
case-199696
case-147336
case-109755
case-171864
case-127316
case-100573
case-128166
case-116546
case-150318
case-167493
case-179946
case-104828
case-188835
case-122646
case-195897
case-184638


==> anc/train_cases.txt <==
case-121515
case-148962
case-181097
case-176880
case-132514
case-189987
case-199138
case-125003
case-100543
case-138222
case-144493
case-105949
case-114267
case-145250
case-179745
case-138482
case-197061
case-184276
case-124397
case-119422
case-162266
case-163449
case-113883
case-126383
case-123077
case-118091
case-186609
case-141216
case-190466
case-170414
case-123014
case-188613
case-155122
case-141519
case-164950
case-110657
case-171102
case-154727
case-174821
case-130712
case-130565
case-195367
case-128158
case-139474
case-152784
case-183722
case-110990
case-188075
case-166668
case-118045
case-165080
case-195971
case-105153
case-150141
case-187643
case-147411
case-181395
case-193578
case-195999
case-139954
case-115804
case-122995
case-153893
case-125975
case-115714
case-118590
case-190580
case-156856
case-102384
case-190391
case-129153
case-139440
case-167212
case-146671
case-136971
case-117338
case-195773
case-179498
case-155599
case-187772
case-124284
case-179805
case-177024
case-196970
case-127976
case-145736
case-120819
case-195166
case-116536
case-167879
case-143505
case-167271
case-131542
case-104711
case-129972
case-146323
case-138131
case-126831
case-188454
case-110250
case-112802
case-119602
case-100012
case-112994
case-143848
case-191962
case-185702
case-195321
case-141891
case-102438
case-131801
case-105918
case-188869
case-130211
case-111780
case-178295
case-180984
case-194605
case-129722
case-172050
case-188757
case-151425
case-138876
case-181070
case-101358
case-162848
case-143056
case-124701
case-148993
case-111075
case-129508
case-119373
case-139884
case-141827
case-140516
case-110179
case-144187
case-150359
case-114339
case-181591
case-100195
case-123007
case-171840
case-156331
case-102965
case-185402
case-150192
case-164588
case-109143
case-151102
case-125066
case-141232
case-159830
case-195326
case-173097
case-119363
case-162654
case-102886
case-109139
case-152811
case-164998
case-135667
case-128322
case-141140
case-157274
case-120347
case-164857
case-100279
case-152789
case-134817
case-140646
case-103326
case-169436
case-180462
case-111243
case-131229
case-159977
case-117662
case-174433
case-122252
case-136032
case-167181
case-108795
case-167594
case-191496
case-100703
case-115859
case-168412
case-185091
case-180347
case-139310
case-189811
case-155758
case-114220
case-113487
case-116346
case-154606
case-116676
case-181109
case-117418
case-134349
case-137322
case-119769
case-182905
case-111880
case-102600
case-111107
case-107337
case-151488
case-131214
case-121022
case-107943
case-134193
case-139486
case-137449
case-151823
case-129522
case-148810
case-174569
case-118887
case-174176
case-167018
case-175639
case-199057
case-146510
case-174601
case-105742
case-124167
case-134054
case-186523
case-157172
case-181116
case-195879
case-179282
case-169880
case-138863
case-143255
case-157746
case-112825
case-184553
case-186697
case-115665
case-187788
case-155515
case-150945
case-146982
case-149451
case-109314
case-191979
case-197910
case-190291
case-197167
case-173632
case-115283
case-189898
case-101451
case-134142
case-122701
case-102698
case-102651
case-122225
case-153497
case-105881
case-110592
case-184373
case-110943
case-123618
case-178991
case-184689
case-149787
case-149977
case-196867
case-131970
case-181513
case-154361
case-181254
case-102740
case-194748
case-109404
case-104059
case-167388
case-168933
case-160346
case-128304
case-119453
case-154956
case-194023
case-144977
case-103968
case-114636
case-149804
case-170849
case-197290
case-176746
case-140563
case-138211
case-143438
case-134292
case-178807
case-144057
case-116046
case-130964
case-127894
case-126762
case-198979
case-185298
case-134475
case-113158
case-147903
case-117878
case-137388
case-190366
case-170353
case-106786
case-167191
case-181844
case-110917
case-188296
case-181775
case-100959
case-118210
case-151481
case-193807
case-111535
case-106468
case-186172
case-182754
case-130343
case-185397
case-139540
case-178939
case-147575
case-139038
case-114236
case-133175
case-169746
case-124772
case-193036
case-176174
case-109624
case-108559
case-136618
case-196037
case-112992
case-110033
case-109707
case-160682
case-122368
case-186525
case-176282
case-186319
case-126689
case-103500
case-165492
case-119608
case-182480
case-141089
case-197234
case-146414
case-141403
case-166720
case-109967
case-140694
case-158991
case-122300
case-123714
case-188733
case-177714
case-122690
case-128907
case-199527
case-162667
case-156588
case-131399
case-145635
case-150671
case-126985
case-197339
case-190998
case-158851
case-115555
case-121442
case-109373
case-198518
case-174960
case-104937
case-156945
case-176248
case-139742
case-143792
case-186045
case-126774
case-185973
case-148914
case-157640
case-175737
case-184311
case-184792
case-149643
case-122649
case-174509
case-177270
case-195858
case-157092
case-111661
case-116050
case-160455
case-120227
case-157929
case-134399
case-132256
case-149966
case-125544
case-188882
case-120622
case-166639
case-114320
case-139096
case-161787
case-197416
case-136868
case-137061
case-198558
case-133994
case-153262
case-178313
case-182826
case-132750
case-126067
case-128163
case-187615
case-119428
case-172583
case-183944
case-132898
case-189223
case-123683
case-108617
case-186335
case-148224
case-106079
case-183091
case-111997
case-195943
case-174623
case-154696
case-182860
case-100850
case-175470
case-187622
case-124482
case-100555
case-161429
case-121028
case-110389
case-145233
case-131855
case-137543
case-126913
case-179312
case-131955
case-120868
case-111423
case-177436
case-196065
case-124003
case-135486
case-101377
case-168909
case-157951
case-195937
case-143979
case-104750
case-102714
case-197793
case-136283
case-118155
case-117496
case-179740
case-175791
case-133268
case-160258
case-127418
case-160529
case-131380
case-131516
case-125749
case-124552
case-182401
case-173133
case-189436
case-193566
case-146511
case-164389
case-113890
case-187341
case-126652
case-146335
case-126930
case-130775
case-177197
case-106212
case-164946
case-140641
case-100084
case-198933
case-108300
case-133286
case-170431
case-138816
case-123116
case-101017
case-114991
case-139146
case-146756
case-121073
case-138720
case-121708
case-138712
case-128585
case-177489
case-146196
case-142092
case-111385
case-117213
case-182397
case-198255
case-188036
case-129054
case-194536
case-142623
case-125291
case-184371
case-117090
case-147194
case-174780
case-193475
case-177382
case-116957
case-108153
case-185030
case-149197
case-161027
case-185170
case-189085
case-120886
case-167329
case-193325
case-198461
case-101218
case-156825
case-146740
case-101797
case-104635
case-136529
case-118570
case-137795
case-198756
case-138192
case-169695
case-136482
case-121189
case-184214
case-172756
case-180072
case-175235
case-142455
case-130687
case-193191
case-161587
case-162002
case-172202
case-124483
case-110642
case-112387
case-150105
case-119672
case-190979
case-116529
case-185472
case-181034
case-132028
case-172929
case-138536
case-146660
case-144194
case-108278
case-122165
case-168189
case-173975
case-162666
case-166193
case-132361
case-109258
case-160076
case-160393
case-177677
case-126927
case-108791
case-179226
case-168716
case-112231
case-196194
case-111624
case-199366
case-168953
case-131091
case-190886
case-102148
case-132353
case-109697
case-124991
case-149144
case-196945
case-188922
case-129412
case-175414
case-190038
case-137624
case-150285
case-178013
case-118202
case-143581
case-183875
case-106665
case-189432
case-149076
case-100122
case-125561
case-129169
case-167869
case-152778
case-178304
case-102557
case-168703
case-120619
case-120208
case-102156
case-164538
case-145853
case-195102
case-124127
case-149229
case-124056
case-138870
case-112537
case-139299
case-193246
case-194853
case-148381
case-132678
case-179218
case-124368
case-145752
case-129917
case-189558
case-107726
case-184696
case-178491
case-195202
case-195339
case-168994
case-149148
case-112267
case-148635
case-119546
case-169144
case-175315
case-171109
case-140253
case-135964
case-160598
case-194364
case-198275
case-184481
case-153566
case-180044
case-150487
case-187351
case-127128
case-176105
case-124957
case-140838
case-139933
case-118800
case-113728
case-121778
case-118582
case-144103
case-134309
case-117644
case-118107
case-191676
case-109322
case-134143
case-145277
case-135072
case-186353
case-154826
case-144723
case-110833
case-138887
case-150174
case-127989
case-197141
case-133435
case-122969
case-136129
case-141494
case-107992
case-156672
case-147377
case-160558
case-126273
case-143515
case-175445
case-192437
case-165111
case-198374
case-155723
case-172674
case-138686
case-181225
case-189103
case-149514
case-126718
case-134906
case-198846
case-194114
case-140776
case-111356
case-153773
case-135422
case-174940
case-118412
case-119173
case-145559
case-105272
case-143377
case-138722
case-185212
case-105859


==> anc/validation_cases.txt <==
case-160837
case-173155
case-151587
case-135642
case-130290
case-178804
case-190069
case-195078
case-199647
case-186204
case-187823
case-149210
case-100169
case-180782
case-140500
case-170717
case-113755
case-126370
case-130595
case-167488
case-135249
case-143851
case-118377
case-187191
case-130372
case-177747
case-135543
case-110639
case-162329
case-121370
case-193830
case-199852
case-191755
case-157368
case-141685
case-153790
case-183479
case-104682
case-166069
case-191279
case-154730
case-122175
case-144367
case-110723
case-184923
case-144726
case-132133
case-160221
case-196529
case-123570
case-117757
case-145790
case-110256
case-124974
case-176935
case-176631
case-156643
case-124292
case-127970
case-115021
case-174502
case-158676
case-138790
case-119082
case-149537
case-164076
case-103530
case-144514
case-151901
case-106904
case-118592
case-132456
case-102480
case-163910
case-118373
case-108463
case-120564
case-169109
case-147897
case-185255
case-193141
case-198632
case-187093
case-100087
case-163537
case-152567
case-181405
case-159065
case-164126
case-190170
case-170755
case-151978
case-170726
case-169431
case-194235
case-145350
case-127736
case-168569
case-184216
case-140896
case-145319
case-168690
case-187073
case-179858
case-112574
case-187766
case-137469
case-113003
case-169974
case-197522
case-190067
case-123992
case-101164
case-199043
case-142037
case-154537
case-165012
case-159212
case-193974
case-149602
case-134057
case-188822
case-178267
case-132864
case-172592
case-143990
case-111833
case-115843
case-193393
case-132464
case-115082
case-129321
case-145229
case-136560
case-107290
case-106863
case-196722
case-154765
case-129500
case-102776
case-113033
case-124103
case-132080
case-118308
case-138400
case-148611
case-177279
case-102575
case-120348
case-111358
case-122309
case-124199
case-155853
case-170884
case-154103
case-116227
case-128467
case-182887
case-195183
case-178241
case-179063
case-115506
case-120928
case-173664
case-187749
case-133389
case-157132
case-128455
case-107935
case-115762
case-139294
case-162806
case-112438
case-141982
case-162428
case-199792
case-151172
case-155999
case-136573
case-144903
case-184350
case-156022
case-128110
case-104130

